Higgs decay into massive b-quarks at NNLO QCD in the nested soft-collinear subtraction scheme

We present a fully differential description of a decay of a scalar Higgs boson into massive b-quarks valid at next-to-next-to-leading order (NNLO) in perturbative quantum chromodynamics (QCD). We work within the nested soft-collinear subtraction scheme extended to accommodate massive partons. We include the loop-induced contribution involving a Higgs coupling to a top quark. We test our calculation against results existing in the literature, comparing the predictions for the total decay width and jet rates.

==> anc/single-soft-1loop.m <==
(****************************************************************)
(* Higgs decay into massive b-quarks at NNLO QCD                *)
(* in the nested soft-collinear subtraction scheme              *)
(* Arnd Behring, Wojciech Bizon                                 *)
(*                                                              *)
(* Integrated one-loop soft function in back-to-back kinematics *)
(* This corresponds to Sum[Rint[1,k]*ep^k,{k,-3,0}]             *)
(* from Eq. (D.41) in the paper.                                *)
(* z2=Zeta[2], z3=Zeta[3], ln2=Log[2]                           *)
(* beta=Sqrt[1-4*mb^2/mH^2]                                     *)
(* with b-quark mass mb and Higgs boson mass mH                 *)
(* H[__,beta]: harmonic polylogarithms                          *)
(****************************************************************)

-4 + (-11 + 6/beta + 6*beta - (12*(1 + beta^2)*ln2)/beta)*z2 + (14*z3)/3 + 
 ((3 + 4*beta + 6*beta^2 + 4*beta^3 + 3*beta^4)*H[-1, beta]^4)/(12*beta^2) + 
 (13/6 - 3/(2*beta^2) - 2*beta)*H[1, beta]^3 + 
 ((3 - 4*beta + 6*beta^2 - 4*beta^3 + 3*beta^4)*H[1, beta]^4)/(12*beta^2) + 
 (-1 + ((1 + beta^2)*H[-1, beta])/(2*beta) + ((1 + beta^2)*H[1, beta])/
    (2*beta))/ep^3 + H[-1, beta]^3*(-13/6 + 3/(2*beta^2) - 2*beta + 
   (4*(1 + beta^2)*H[1, beta])/(3*beta)) + 
 H[0, beta]*((-6*(1 + beta^2)*z2)/beta + (3*(1 + beta^2)^2*z2*H[1, beta])/
    beta^2) + (2 + beta^(-2) + beta^2)*H[0, -1, beta]^2 + 
 (4/beta + (6 + 3/beta^2 - 11/beta - 11*beta + 3*beta^2)*z2)*H[0, 1, beta] + 
 (2 + beta^(-2) + beta^2)*H[0, 1, beta]^2 + 
 (1 + ((1 + beta^2)^2*H[-1, beta]^2)/(4*beta^2) - (2*H[1, beta])/beta + 
   ((1 + beta^2)^2*H[1, beta]^2)/(4*beta^2) + 
   H[-1, beta]*(-2/beta + ((1 + beta^2)^2*H[1, beta])/(2*beta^2)) + 
   (beta^(-1) + beta)*H[0, -1, beta] + (beta^(-1) + beta)*H[0, 1, beta])/
  ep^2 + H[-1, 1, beta]*(-4*beta - (2*(1 + beta^2)^2*H[0, -1, beta])/beta^2 - 
   (2*(1 + beta^2)^2*H[0, 1, beta])/beta^2) + 
 H[0, -1, beta]*(4/beta + (6 + 3/beta^2 - 11/beta - 11*beta + 3*beta^2)*z2 + 
   (2*(1 + beta^2)^2*H[0, 1, beta])/beta^2) + 
 H[1, beta]^2*(-1 + 2/beta^2 + beta + 
   ((1 - 12*beta + 2*beta^2 - 12*beta^3 + beta^4)*z2)/(4*beta^2) + 
   2*(-2 - beta^(-2) + beta^(-1) + beta - beta^2)*H[-1, 1, beta] + 
   (3 + 3/(2*beta^2) - beta^(-1) - beta + (3*beta^2)/2)*H[0, -1, beta] + 
   (3 + 3/(2*beta^2) - beta^(-1) - beta + (3*beta^2)/2)*H[0, 1, beta]) + 
 H[-1, beta]^2*(-1 + 2/beta^2 - beta - 
   ((23 + 12*beta + 46*beta^2 + 12*beta^3 + 23*beta^4)*z2)/(4*beta^2) + 
   (7/2 - 3/(2*beta^2) + 2/beta - 4*beta)*H[1, beta] + 
   ((-1 + beta)^2*(1 + beta^2)*H[1, beta]^2)/(2*beta^2) - 
   (6*(1 + beta^2)*H[-1, 1, beta])/beta - 
   ((3 + 2*beta + 6*beta^2 + 2*beta^3 + 3*beta^4)*H[0, -1, beta])/
    (2*beta^2) - ((3 + 2*beta + 6*beta^2 + 2*beta^3 + 3*beta^4)*
     H[0, 1, beta])/(2*beta^2)) - (4*(-1 + beta)^2*H[-1, -1, 1, beta])/beta - 
 (4*(1 + beta)^2*H[-1, 1, 1, beta])/beta + (8 - 2/beta - 2*beta)*
  H[0, -1, -1, beta] + 2*(4 + beta^(-1) + beta)*H[0, -1, 1, beta] - 
 (8*H[0, 0, -1, beta])/beta - (8*H[0, 0, 1, beta])/beta + 
 ((11 - 3/beta - 3*beta)*z2 - ((3 + 2*beta + 6*beta^2 + 2*beta^3 + 3*beta^4)*
     H[-1, beta]^3)/(12*beta^2) - ((2 + beta + beta^3)*H[1, beta]^2)/
    (2*beta^2) + ((3 - 2*beta + 6*beta^2 - 2*beta^3 + 3*beta^4)*H[1, beta]^3)/
    (12*beta^2) + H[-1, beta]^2*((-2 + beta + beta^3)/(2*beta^2) + 
     ((-1 + beta)^2*(1 + beta^2)*H[1, beta])/(4*beta^2)) + 
   (2/beta + 2*beta)*H[-1, 1, beta] - (4*H[0, -1, beta])/beta - 
   (4*H[0, 1, beta])/beta + H[1, beta]*
    (2/beta + ((3 - 11*beta + 6*beta^2 - 11*beta^3 + 3*beta^4)*z2)/
      (2*beta^2) - ((1 + beta^2)^2*H[-1, 1, beta])/beta^2 + 
     (2 + beta^(-2) + beta^2)*H[0, -1, beta] + (2 + beta^(-2) + beta^2)*
      H[0, 1, beta]) + H[-1, beta]*(2/beta + 
     ((3 - 11*beta + 6*beta^2 - 11*beta^3 + 3*beta^4)*z2)/(2*beta^2) - 
     ((2 + beta + beta^3)*H[1, beta])/beta^2 + 
     ((3 - 2*beta + 6*beta^2 - 2*beta^3 + 3*beta^4)*H[1, beta]^2)/
      (4*beta^2) - ((1 + beta^2)^2*H[-1, 1, beta])/beta^2 + 
     (2 + beta^(-2) + beta^2)*H[0, -1, beta] + (2 + beta^(-2) + beta^2)*
      H[0, 1, beta]) + (2/beta + 2*beta)*H[0, 0, -1, beta] + 
   (2/beta + 2*beta)*H[0, 0, 1, beta])/ep + (8 - 2/beta - 2*beta)*
  H[0, 1, -1, beta] + 2*(4 + beta^(-1) + beta)*H[0, 1, 1, beta] + 
 H[1, beta]*((6 - 6/beta^2 + 16/beta - 6*beta + (6*(1 + beta^2)^2*ln2)/
      beta^2)*z2 - (7*(1 + beta^2)*z3)/(3*beta) + 
   (-6 + 6/beta^2 + 4/beta + 4*beta)*H[-1, 1, beta] - 
   (2*(2 + beta + beta^3)*H[0, -1, beta])/beta^2 - 
   (2*(2 + beta + beta^3)*H[0, 1, beta])/beta^2 + 
   (2*(-1 + beta)^2*(1 + beta^2)*H[-1, -1, 1, beta])/beta^2 + 
   (2*(1 + beta)^2*(1 + beta^2)*H[-1, 1, 1, beta])/beta^2 + 
   (2 + beta^(-2) - 4/beta - 4*beta + beta^2)*H[0, -1, -1, beta] - 
   ((1 + 4*beta + 2*beta^2 + 4*beta^3 + beta^4)*H[0, -1, 1, beta])/beta^2 + 
   (2*(1 + beta^2)^2*H[0, 0, -1, beta])/beta^2 + 
   (2*(1 + beta^2)^2*H[0, 0, 1, beta])/beta^2 + 
   (2 + beta^(-2) - 4/beta - 4*beta + beta^2)*H[0, 1, -1, beta] - 
   ((1 + 4*beta + 2*beta^2 + 4*beta^3 + beta^4)*H[0, 1, 1, beta])/beta^2) + 
 H[-1, beta]*((6 - 6/beta^2 + 28/beta + 6*beta + (6*(1 + beta^2)^2*ln2)/
      beta^2)*z2 - (7*(1 + beta^2)*z3)/(3*beta) + 
   (3*(1 + beta^2)^2*z2*H[0, beta])/beta^2 + (13/2 - 9/(2*beta^2) - 6*beta)*
    H[1, beta]^2 + (2 + beta^(-2) - 4/(3*beta) - (4*beta)/3 + beta^2)*
    H[1, beta]^3 + (-14 + 6/beta^2)*H[-1, 1, beta] + 
   (2*(-2 + beta + beta^3)*H[0, -1, beta])/beta^2 + 
   (2*(-2 + beta + beta^3)*H[0, 1, beta])/beta^2 + 
   H[1, beta]*(-2 + 4/beta^2 + 2*beta - 
     ((11 + 12*beta + 22*beta^2 + 12*beta^3 + 11*beta^4)*z2)/(2*beta^2) + 
     (-4 - 2/beta^2 + 8/beta + 8*beta - 2*beta^2)*H[-1, 1, beta] + 
     ((-1 + beta)^2*(1 + beta^2)*H[0, -1, beta])/beta^2 + 
     ((-1 + beta)^2*(1 + beta^2)*H[0, 1, beta])/beta^2) + 
   2*(2 + beta^(-2) + 10/beta + 10*beta + beta^2)*H[-1, -1, 1, beta] + 
   2*(2 + beta^(-2) - 10/beta - 10*beta + beta^2)*H[-1, 1, 1, beta] + 
   (2 + beta^(-2) - 4/beta - 4*beta + beta^2)*H[0, -1, -1, beta] - 
   ((1 + 4*beta + 2*beta^2 + 4*beta^3 + beta^4)*H[0, -1, 1, beta])/beta^2 + 
   (2*(1 + beta^2)^2*H[0, 0, -1, beta])/beta^2 + 
   (2*(1 + beta^2)^2*H[0, 0, 1, beta])/beta^2 + 
   (2 + beta^(-2) - 4/beta - 4*beta + beta^2)*H[0, 1, -1, beta] - 
   ((1 + 4*beta + 2*beta^2 + 4*beta^3 + beta^4)*H[0, 1, 1, beta])/beta^2) - 
 (24*(1 + beta^2)*H[-1, -1, -1, 1, beta])/beta + 
 (24*(1 + beta^2)*H[-1, -1, 1, 1, beta])/beta - 
 (24*(1 + beta^2)*H[-1, 1, 1, 1, beta])/beta + 
 (16*(1 + beta^2)*H[0, -1, -1, -1, beta])/beta + 
 (16*(1 + beta^2)*H[0, -1, -1, 1, beta])/beta + 
 (16*(1 + beta^2)*H[0, -1, 1, -1, beta])/beta + 
 (16*(1 + beta^2)*H[0, -1, 1, 1, beta])/beta + 
 (4/beta + 4*beta)*H[0, 0, 0, -1, beta] + 
 (4/beta + 4*beta)*H[0, 0, 0, 1, beta] + 
 (16*(1 + beta^2)*H[0, 1, -1, -1, beta])/beta + 
 (16*(1 + beta^2)*H[0, 1, -1, 1, beta])/beta + 
 (16*(1 + beta^2)*H[0, 1, 1, -1, beta])/beta + 
 (16*(1 + beta^2)*H[0, 1, 1, 1, beta])/beta

